Learnt dynamics generalizes across tasks, datasets, and populations

Differentiating multivariate dynamic signals is a difficult learning problem as the feature space may be large yet often only a few training examples are available. Traditional approaches to this problem either proceed from handcrafted features or require large datasets to combat the m >> n problem. In this paper, we show that the source of the problem---signal dynamics---can be used to our advantage and noticeably improve classification performance on a range of discrimination tasks when training data is scarce. We demonstrate that self-supervised pre-training guided by signal dynamics produces embedding that generalizes across tasks, datasets, data collection sites, and data distributions. We perform an extensive evaluation of this approach on a range of tasks including simulated data, keyword detection problem, and a range of functional neuroimaging data, where we show that a single embedding learnt on healthy subjects generalizes across a number of disorders, age groups, and datasets.

==> grouped_boxplot.py <==
"""
Grouped boxplots
================

_thumb: .66, .45

"""
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
sns.set(style="whitegrid", palette="pastel",font_scale=1.25, )


filename = 'AUC_Sim_New_SVAR_2.csv'
# print(filename)
f=plt.figure()
df = pd.read_csv(filename)
#
f, ax = plt.subplots()
# ax.set(yscale="log")
g = sns.boxplot(x="Number of Subjects Per Class", y="AUC",
            hue="Method Type", palette=["r", "g", "b"],width=0.85,
            data=df).set_title('STDIM')
# sns.stripplot(x='Number of Subjects Per Class', y='AUC', hue='Method Type', data=df, jitter=True, size=5, dodge=True, palette=["r", "g", "b"], edgecolor="black",linewidth=1  )

# for i in range(len(df['Number of Subjects Per Class'].unique())-1):
#     plt.vlines(i+.5, 0.4, 0.9, linestyles='solid', colors='gray', alpha=0.2)

handles, labels = ax.get_legend_handles_labels()
ax.set(ylim=(0.45, 0.95))

# When creating the legend, only use the first two elements
# to effectively remove the last two.
l = plt.legend(handles[0:3], labels[0:3], loc=4)

sns.despine(offset=10, trim=True)
plt.show()
f.savefig("STDIM_AUC.pdf", format='pdf', dpi=600)



# f=plt.figure(figsize=(13,10), dpi= 80)
# sns.boxplot(x='Number of Subjects Per Class', y='AUC', data=df, hue='Method Type')
# sns.stripplot(x='Number of Subjects Per Class', y='AUC', hue='Method Type', data=df, size=9, jitter=1)
#
# for i in range(len(df['Number of Subjects Per Class'].unique())-1):
#     plt.vlines(i+.5, 0.4, 0.9, linestyles='solid', colors='gray', alpha=0.2)
#
# # Decoration
# plt.title('AUC_NoLimit_NE_COBRE', fontsize=22)
# plt.legend(title='Methods')
# plt.show()
# f.savefig("A.png", format='png', dpi=600)
